Flaky Test Sanitisation via On-the-Fly Assumption Inference for Tests with Network Dependencies

Flaky tests cause significant problems as they can interrupt automated build processes that rely on all tests succeeding and undermine the trustworthiness of tests. Numerous causes of test flakiness have been identified, and program analyses exist to detect such tests. Typically, these methods produce advice to developers on how to refactor tests in order to make test outcomes deterministic. We argue that one source of flakiness is the lack of assumptions that precisely describe under which circumstances a test is meaningful. We devise a sanitisation technique that can isolate f laky tests quickly by inferring such assumptions on-the-fly, allowing automated builds to proceed as flaky tests are ignored. We demonstrate this approach for Java and Groovy programs by implementing it as extensions for three popular testing frameworks (JUnit4, JUnit5 and Spock) that can transparently inject the inferred assumptions. If JUnit5 is used, those extensions can be deployed without refactoring project source code. We demonstrate and evaluate the utility of our approach using a set of six popular real-world programs, addressing known test flakiness issues in these programs caused by dependencies of tests on network availability. We find that our method effectively sanitises failures induced by network connectivity problems with high precision and recall.

==> code/pdfbox.java <==
package org.apache.pdfbox.pdmodel.interactive.form;
// import ommitted
@Execution(ExecutionMode.CONCURRENT)
class PDAcroFormGenerateAppearancesTest
{
  @ParameterizedTest
  @ValueSource(strings = {
    // PDFBOX-5041 Missing font descriptor
    "https://issues.apache.org/jira/secure/attachment/13016941/REDHAT-1301016-0.pdf",
    // PDFBOX-4086 Character missing for encoding
    "https://issues.apache.org/jira/secure/attachment/12908175/AML1.PDF",
    // PDFBOX-5043 PaperMetaData
    "https://issues.apache.org/jira/secure/attachment/13016992/PDFBOX-3891-5.pdf"
  })
  
  void testGetAcroForm(String sourceUrl) throws IOException{
      try (InputStream is = new URL(sourceUrl).openStream();
        PDDocument testPdf = Loader.loadPDF(is)){
          PDDocumentCatalog catalog = testPdf.getDocumentCatalog();
          assertDoesNotThrow(() -> catalog.getAcroForm(), "Getting the
            AcroForm shall not throw an exception");
        }
    }
}

